Large-Scale Pre-training for Person Re-identification with Noisy Labels

This paper aims to address the problem of pre-training for person re-identification (Re-ID) with noisy labels. To setup the pre-training task, we apply a simple online multi-object tracking system on raw videos of an existing unlabeled Re-ID dataset "LUPerson" nd build the Noisy Labeled variant called "LUPerson-NL". Since theses ID labels automatically derived from tracklets inevitably contain noises, we develop a large-scale Pre-training framework utilizing Noisy Labels (PNL), which consists of three learning modules: supervised Re-ID learning, prototype-based contrastive learning, and label-guided contrastive learning. In principle, joint learning of these three modules not only clusters similar examples to one prototype, but also rectifies noisy labels based on the prototype assignment. We demonstrate that learning directly from raw videos is a promising alternative for pre-training, which utilizes spatial and temporal correlations as weak supervision. This simple pre-training task provides a scalable way to learn SOTA Re-ID representations from scratch on "LUPerson-NL" without bells and whistles. For example, by applying on the same supervised Re-ID method MGN, our pre-trained model improves the mAP over the unsupervised pre-training counterpart by 5.7%, 2.2%, 2.3% on CUHK03, DukeMTMC, and MSMT17 respectively. Under the small-scale or few-shot setting, the performance gain is even more significant, suggesting a better transferability of the learned representation. Code is available at https://github.com/DengpanFu/LUPerson-NL

==> figs/fig1/duke.py <==
#!/usr/bin/env python
# -*- coding: utf-8 -*-
# @Date    : 2020-11-08 21:29:00
# @Author  : Dengpan Fu (t-defu@microsoft.com)

import os
import numpy as np
import matplotlib.pyplot as plt

start = 1
ratio = [0.1, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9, 1.0]
labels = ['LUPnl.pnl.', 'LUP.unsup.', 'IN.sup.']

plot_lw    = 2
plot_fs    = 19
legend_fs  = 18
xy_fs      = 25
tick_fs    = 20
plot_alpha = 1.

color_lws  = '#CC6600'
color_lsup = '#336699' 
color_img  = '#CCCC33'

# mAP for duke
mgn_map_img  = [0, 58.3, 0, 68.5, 0, 74.1, 0, 76.8, 0, 79.4]
mgn_map_lsup = [0, 65.0, 0, 72.8, 0, 77.6, 0, 80.2, 0, 82.1]
mgn_map_lws  = [0, 70.5, 0, 77.0, 0, 80.5, 0, 82.9, 0, 84.3]

ide_map_img  = [0, 35.8, 0, 45.3, 0, 54.6, 0, 59.6, 0, 62.7]
ide_map_lsup = [0, 41.9, 0, 50.0, 0, 58.2, 0, 62.2, 0, 65.9]
ide_map_lws  = [0, 52.2, 0, 57.2, 0, 63.9, 0, 68.3, 0, 70.3]


""" for MGN """
plt.figure(1, figsize=(6,4))

plt.plot(ratio[start::2], mgn_map_lws[start::2], '--*', color=color_lws, linewidth=plot_lw, alpha=plot_alpha)
plt.text(ratio[1]-0.035, mgn_map_lws[1]+1.0, f"{mgn_map_lws[1]:.1f}", va='bottom', fontsize=plot_fs, color=color_lws, alpha=plot_alpha)
for x, y in zip(ratio[start::2][1:], mgn_map_lws[start::2][1:]):
    plt.text(x-0.035, y+0.3, f"{y:.1f}", va='bottom', fontsize=plot_fs, color=color_lws, alpha=plot_alpha)

plt.plot(ratio[start::2], mgn_map_lsup[start::2], '--^', color=color_lsup, linewidth=plot_lw, alpha=plot_alpha)
plt.text(ratio[1]-0.035, mgn_map_lsup[1]+1.2, f"{mgn_map_lsup[1]:.1f}", va='bottom', fontsize=plot_fs, color=color_lsup, alpha=plot_alpha)
for x, y in zip(ratio[start::2][1:], mgn_map_lsup[start::2][1:]):
    plt.text(x-0.035, y-3.0, f"{y:.1f}", va='bottom', fontsize=plot_fs-1, color=color_lsup, alpha=plot_alpha)

plt.plot(ratio[start::2], mgn_map_img[start::2], '--o', color=color_img, linewidth=plot_lw, alpha=plot_alpha)
plt.text(ratio[1]-0.035, mgn_map_img[1]+1.5, f"{mgn_map_img[1]:.1f}", va='bottom', fontsize=plot_fs, color=color_img, alpha=plot_alpha)
for x, y in zip(ratio[start::2][1:], mgn_map_img[start::2][1:]):
    plt.text(x-0.035, y-3.5, f"{y:.1f}", va='bottom', fontsize=plot_fs, color=color_img, alpha=plot_alpha)

plt.legend(labels, loc=[0.53, 0.01], fontsize=legend_fs)
plt.xlabel('scale', fontsize=xy_fs)
plt.ylabel('mAP(%)', fontsize=xy_fs)
plt.gca().set_xticks([0.2, 0.4, 0.6, 0.8, 1.0])
plt.gca().set_xticklabels(['20%', '40%', '60%', '80%', '100%'], fontsize=tick_fs)
xticks = [55, 60, 65, 70, 75, 80]
plt.gca().set_yticks(xticks)
plt.gca().set_yticklabels(xticks, fontsize=tick_fs)
plt.grid(b=False)
plt.grid(b=True, linewidth=1.0, axis='y', color='darkgray')
plt.gca().spines['bottom'].set_linewidth(1.5)
plt.gca().spines['bottom'].set_color('black')
plt.gca().spines['left'].set_linewidth(1.5)
plt.gca().spines['left'].set_color('black')
plt.gca().spines['top'].set_visible(False)
plt.gca().spines['right'].set_visible(False)
plt.savefig('duke_mgn.png', bbox_inches='tight')


""" for IDE """
plt.figure(2, figsize=(6,4))
plt.plot(ratio[start::2], ide_map_lws[start::2], '-.x', color=color_lws, linewidth=plot_lw, alpha=plot_alpha)
plt.text(ratio[1]-0.035, ide_map_lws[1]+1.0, f"{ide_map_lws[1]:.1f}", va='bottom', fontsize=plot_fs, color=color_lws, alpha=plot_alpha)
for x, y in zip(ratio[start::2][1:], ide_map_lws[start::2][1:]):
    plt.text(x-0.06, y+0.5, f"{y:.1f}", va='bottom', fontsize=plot_fs, color=color_lws, alpha=plot_alpha)

plt.plot(ratio[start::2], ide_map_lsup[start::2], '-.<', color=color_lsup, linewidth=plot_lw, alpha=plot_alpha)
plt.text(ratio[1]-0.035, ide_map_lsup[1]+1.7, f"{ide_map_lsup[1]:.1f}", va='bottom', fontsize=plot_fs, color=color_lsup, alpha=plot_alpha)
for x, y in zip(ratio[start::2][1:], ide_map_lsup[start::2][1:]):
    plt.text(x-0.06, y+0.2, f"{y:.1f}", va='bottom', fontsize=plot_fs, color=color_lsup, alpha=plot_alpha)

plt.plot(ratio[start::2], ide_map_img[start::2], '-.>', color=color_img, linewidth=plot_lw, alpha=plot_alpha)
plt.text(ratio[1]+0.02, ide_map_img[1]-1.4, f"{ide_map_img[1]:.1f}", va='bottom', fontsize=plot_fs, color=color_img, alpha=plot_alpha)
for x, y in zip(ratio[start::2][1:], ide_map_img[start::2][1:]):
    plt.text(x-0.06, y-4.8, f"{y:.1f}", va='bottom', fontsize=plot_fs, color=color_img, alpha=plot_alpha)

plt.legend(labels, loc=[0.53, 0.01], fontsize=legend_fs)
plt.xlabel('scale', fontsize=xy_fs)
plt.ylabel('mAP(%)', fontsize=xy_fs)
plt.gca().set_xticks([0.2, 0.4, 0.6, 0.8, 1.0])
plt.gca().set_xticklabels(['20%', '40%', '60%', '80%', '100%'], fontsize=tick_fs)
xticks = [35, 40, 45, 50, 55, 60, 65, 70]
plt.gca().set_yticks(xticks)
plt.gca().set_yticklabels(xticks, fontsize=tick_fs)
plt.grid(b=False)
plt.grid(b=True, linewidth=1.0, axis='y', color='darkgray')
plt.gca().spines['bottom'].set_linewidth(1.5)
plt.gca().spines['bottom'].set_color('black')
plt.gca().spines['left'].set_linewidth(1.5)
plt.gca().spines['left'].set_color('black')
plt.gca().spines['top'].set_visible(False)
plt.gca().spines['right'].set_visible(False)
plt.savefig('duke_ide.png', bbox_inches='tight')


==> figs/fig1/market.py <==
#!/usr/bin/env python
# -*- coding: utf-8 -*-
# @Date    : 2020-11-08 21:29:00
# @Author  : Dengpan Fu (t-defu@microsoft.com)

import os
import numpy as np
import matplotlib.pyplot as plt

start = 1
ratio = [0.1, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9, 1.0]
labels = ['LUPnl.pnl.', 'LUP.unsup.', 'IN.sup.']

plot_lw    = 2
plot_fs    = 19
legend_fs  = 18
xy_fs      = 25
tick_fs    = 20
plot_alpha = 1.

color_lws  = '#CC6600'
color_lsup = '#336699' 
color_img  = '#CCCC33'


# mAP for market
mgn_map_img  = [0, 67.7, 0, 79.0, 0, 83.2, 0, 85.9, 0, 87.5]
mgn_map_lsup = [0, 76.9, 0, 84.1, 0, 87.8, 0, 89.8, 0, 91.0]
mgn_map_lws  = [0, 81.7, 0, 87.3, 0, 89.6, 0, 90.9, 0, 91.9]

ide_map_img  = [0, 41.8, 0, 55.7, 0, 63.7, 0, 69.3, 0, 74.1]
ide_map_lsup = [0, 49.9, 0, 62.0, 0, 70.3, 0, 74.2, 0, 78.0]
ide_map_lws  = [0, 57.6, 0, 70.5, 0, 77.9, 0, 80.1, 0, 82.4]


""" for MGN """
plt.figure(1, figsize=(6,4))

plt.plot(ratio[start::2], mgn_map_lws[start::2], '--*', color=color_lws, linewidth=plot_lw, alpha=plot_alpha)
for x, y in zip(ratio[start::2], mgn_map_lws[start::2]):
    plt.text(x-0.04, y+0.3, f"{y:.1f}", va='bottom', fontsize=plot_fs, color=color_lws, alpha=plot_alpha)

plt.plot(ratio[start::2], mgn_map_lsup[start::2], '--^', color=color_lsup, linewidth=plot_lw, alpha=plot_alpha)
for x, y in zip(ratio[start::2], mgn_map_lsup[start::2]):
    plt.text(x-0.04, y-3.0, f"{y:.1f}", va='bottom', fontsize=plot_fs, color=color_lsup, alpha=plot_alpha)

plt.plot(ratio[start::2], mgn_map_img[start::2], '--o', color=color_img, linewidth=plot_lw, alpha=plot_alpha)
plt.text(ratio[1]-0.035, mgn_map_img[1]+1, f"{mgn_map_img[1]:.1f}", va='bottom', fontsize=plot_fs, color=color_img, alpha=plot_alpha)
for x, y in zip(ratio[start::2][1:], mgn_map_img[start::2][1:]):
    plt.text(x-0.035, y-3.5, f"{y:.1f}", va='bottom', fontsize=plot_fs, color=color_img, alpha=plot_alpha)

plt.legend(labels, loc=[0.53, 0.01], fontsize=legend_fs)
plt.xlabel('scale', fontsize=xy_fs)
plt.ylabel('mAP(%)', fontsize=xy_fs)
plt.gca().set_xticks([0.2, 0.4, 0.6, 0.8, 1.0])
plt.gca().set_xticklabels(['20%', '40%', '60%', '80%', '100%'], fontsize=tick_fs)
xticks = [65, 70, 75, 80, 85, 90]
plt.gca().set_yticks(xticks)
plt.gca().set_yticklabels(xticks, fontsize=tick_fs)
plt.grid(b=False)
plt.grid(b=True, linewidth=1.0, axis='y', color='darkgray')
plt.gca().spines['bottom'].set_linewidth(1.5)
plt.gca().spines['bottom'].set_color('black')
plt.gca().spines['left'].set_linewidth(1.5)
plt.gca().spines['left'].set_color('black')
plt.gca().spines['top'].set_visible(False)
plt.gca().spines['right'].set_visible(False)
plt.savefig('market_mgn.png', bbox_inches='tight')

""" for IDE """
plt.figure(2, figsize=(6,4))
plt.plot(ratio[start::2], ide_map_lws[start::2], '-.x', color=color_lws, linewidth=plot_lw, alpha=plot_alpha)
plt.text(ratio[1]-0.035, ide_map_lws[1]+2.5, f"{ide_map_lws[1]:.1f}", va='bottom', fontsize=plot_fs, color=color_lws, alpha=plot_alpha)
for x, y in zip(ratio[start::2][1:], ide_map_lws[start::2][1:]):
    plt.text(x-0.06, y+0.5, f"{y:.1f}", va='bottom', fontsize=plot_fs, color=color_lws, alpha=plot_alpha)

plt.plot(ratio[start::2], ide_map_lsup[start::2], '-.<', color=color_lsup, linewidth=plot_lw, alpha=plot_alpha)
plt.text(ratio[1]-0.035, ide_map_lsup[1]+2.7, f"{ide_map_lsup[1]:.1f}", va='bottom', fontsize=plot_fs, color=color_lsup, alpha=plot_alpha)
for x, y in zip(ratio[start::2][1:], ide_map_lsup[start::2][1:]):
    plt.text(x-0.07, y-0.2, f"{y:.1f}", va='bottom', fontsize=plot_fs, color=color_lsup, alpha=plot_alpha)

plt.plot(ratio[start::2], ide_map_img[start::2], '-.>', color=color_img, linewidth=plot_lw, alpha=plot_alpha)
plt.text(ratio[1]-0.035, ide_map_img[1]+2.3, f"{ide_map_img[1]:.1f}", va='bottom', fontsize=plot_fs, color=color_img, alpha=plot_alpha)
for x, y in zip(ratio[start::2][1:], ide_map_img[start::2][1:]):
    plt.text(x-0.06, y-5.5, f"{y:.1f}", va='bottom', fontsize=plot_fs, color=color_img, alpha=plot_alpha)

plt.legend(labels, loc=[0.53, 0.01], fontsize=legend_fs)
plt.xlabel('scale', fontsize=xy_fs)
plt.ylabel('mAP(%)', fontsize=xy_fs)
plt.gca().set_xticks([0.2, 0.4, 0.6, 0.8, 1.0])
plt.gca().set_xticklabels(['20%', '40%', '60%', '80%', '100%'], fontsize=tick_fs)
xticks = [40, 50, 60, 70, 80]
plt.gca().set_yticks(xticks)
plt.gca().set_yticklabels(xticks, fontsize=tick_fs)
plt.grid(b=False)
plt.grid(b=True, linewidth=1.0, axis='y', color='darkgray')
plt.gca().spines['bottom'].set_linewidth(1.5)
plt.gca().spines['bottom'].set_color('black')
plt.gca().spines['left'].set_linewidth(1.5)
plt.gca().spines['left'].set_color('black')
plt.gca().spines['top'].set_visible(False)
plt.gca().spines['right'].set_visible(False)
plt.savefig('market_ide.png', bbox_inches='tight')
